Kirigami, the Verifiable Art of Network Cutting

We introduce a modular verification approach to network control plane verification, where we cut a network into smaller fragments to improve the scalability of SMT solving. Users provide an annotated cut which describes how to generate these fragments from the monolithic network, and we verify each fragment independently, using the annotations to define assumptions and guarantees over fragments akin to assume-guarantee reasoning. We prove this modular network verification procedure is sound and complete with respect to verification over the monolithic network. We implement this procedure as Kirigami, an extension of NV - a network verification language and tool - and evaluate it on industrial topologies with synthesized policies. We observe a 2-8x improvement in end-to-end NV verification time, with SMT solve time improving by up to 6 orders of magnitude.

==> anc/fat-pods.nv <==
include "fat.nv"

let partition node = match node with
  | 0n | 1n | 2n | 3n -> 0 (* spines *)(*...*)
  | 4n | 5n | 12n | 13n -> 1 (* p0 *)
  | 6n | 7n | 14n | 15n -> 2 (* p1 *)
  | 8n | 9n | 16n | 17n -> 3 (* p2 *)
  | 10n | 11n | 18n | 19n -> 4 (* p3 *)

let interface edge x = match edge with
  | 0~_ | 1~_ | 2~_ | 3~_ -> x = 2
  | 4~_ | 5~_ | 6~_ | 7~_ | 8~_ | 9~_ -> x = 3
  | 10~_ | 11~_ -> x = 1

let sol = solution { init = init; trans = trans; merge = merge; interface = interface }
assert foldNodes (fun node route acc -> acc && route <= 4) sol true


==> anc/fat.nv <==
type attribute = int (*@\label{lst:fat-attrib}@*)

let NULL = 10

let nodes = 20 (*@\label{lst:fat-topology}@*)(* topology *)
let edges = {
  0=4; 0=6; 0=8; 0=10;(*...*)
  1=5; 1=7; 1=9; 1=11;
  2=4; 2=6; 2=8; 2=10;
  3=5; 3=7; 3=9; 3=11;
  4=12; 4=13; 5=12; 5=13;
  6=14; 6=15; 7=14; 7=15;
  8=16; 8=17; 9=16; 9=17;
  10=18; 10=19; 11=18; 11=19;
}

let merge node x y = if x < y then x else y
let trans edge x = x + 1
let init node = if node = 19n then 0 else NULL


==> anc/partitioned.nv <==
include "simple.nv"

(* Map nodes to partition indices (starting at 0),
 * one index per fragment. *)
let partition node = match node with (*@\label{lst:partition}@*)
  | 0n -> 0
  | _ -> 1

(* Map cut edges to annotations. *)
let interface edge a = match edge with (*@\label{lst:interface}@*)
  | 0~1 -> a = Some (b + 1)
  | 1~0 -> a = Some (b + 2)

(* Include the interface in the solution. *)
let sol = solution { init = init;
                     trans = trans;
                     merge = merge;
                     interface = interface }


==> anc/simple.nv <==
type attribute = int (* type of routes *)(*@\label{lst:attrib}@*)

symbolic b : int (* a symbolic value *)(*@\label{lst:symb}@*)
require (b < 4) (* constraint on b *)

let nodes = 5
let edges = {0=1; 1=2; 2=3; 3=4; 4=1;}

let merge node x y = if x < y then x else y
let trans edge x = x + 1
let init node = match node with
  | 0n -> b
  | _ -> 16

let sol = solution { init = init; (*@\label{lst:solution}@*)
                     trans = trans;
                     merge = merge; }

(* check node has a route under (b + 4) hops *)
let p u x = x < (b + 4) (*@\label{lst:pred}@*)

(* assert p holds on every node *)
assert foldNodes (fun u x acc -> acc && p u x) sol true (*@\label{lst:assert}@*)

